Origins of magnetic field-dependent open-circuit voltage hysteresis driven by transverse charge current in ferromagnet/normal metal structures

Recent experimental work on Au thin films demonstrated signs of charge current-induced spin polarization through open circuit voltage measurements. In this study, we are investigating the underlying mechanism(s) that induces this measured signal in the Au devices. We determine the theoretically expected spin polarization from both Rashba-Edelstein effect and bulk spin Hall effect. The discrepancy in the scaling of the measured signal as a function of the thickness of the Au thin film in the two cases is our key to differentiate between the two effects when compared to experimental data. Experiments show reversal of spin polarization at a critical thickness which reveals the presence of multiple spin polarization mechanisms. Characteristics of both RashbaEdelstein and spin Hall effects are observed in different thickness regimes. In addition, we study the magnetoresistance of the same Au samples, which reveal the presence of weak anti-localization (WAL) at low temperatures for the low-thickness samples. More interestingly, it is revealed that the open circuit voltage difference and magnetoresistance due to WAL have very similar scaling with film thickness and temperature, suggesting the crucial importance of spin-orbit interaction in understanding the phenomenon.

==> SHEfunc.m <==
function SHEfunc

close all
c='kbrg';

D=1;
v=1e3;
L=1e-4;
N=101;

figure(11)  
taus=logspace(-11,-9,3);
ii=1;
for tau=taus
  P(:,ii)=F(N,D,v,L,tau);
fplot(@(x) Pa(D,v,tau,x,L),[-L/2 L/2]);hold on;
  ii=ii+1;
end
plot(linspace(0,L,N)-L/2,-P,'*')
xlim([-L/2 L/2])
hl=legend(num2str(taus'));
set(get(hl,'title'),'string','tau=')
xlabel('x')
hold off; 

clear P
Ls=logspace(-6,-4,3);
taus=linspace(1e-12,1e-9,21);
ii=1;
for L=Ls
  jj=1;
  for tau=taus
    P(jj,ii)=getfield(F(N,D,v,L,tau),{1,1});
    jj=jj+1;
  end
  ii=ii+1;
end
figure(12)  
plot(taus,P,'*')
hl=legend(num2str(Ls'));
set(get(hl,'title'),'string','L=')
xlabel('tau')
xlim([0 1e-9])
  
clear P
Ls=linspace(1e-6,1e-4,21);
taus=logspace(-11,-9,3);
ii=1;
for tau=taus
  jj=1;
  for L=Ls
    P(jj,ii)=getfield(F(N,D,v,L,tau),{1,1});
    jj=jj+1;
  end
  ii=ii+1;
end
figure(13)
plot(Ls,P,'*')
hl=legend(num2str(taus'));
set(get(hl,'title'),'string','tau=')
xlabel('L'); title(['v=' num2str(v)])
xlim([0 1e-4])

clear P
L=1e-6; %10nm
taumax=1e-10;
taus=linspace(1e-12,taumax,21);
vs=logspace(2,4,3);
ii=1;
for v=vs
  jj=1;
  for tau=taus
    P(jj,ii)=getfield(F(N,D,v,L,tau),{1,1});
    jj=jj+1;
  end
  ii=ii+1;
end
figure(14)
plot(taus,P,'*')
hl=legend(num2str(vs'));
set(get(hl,'title'),'string','v=')
  xlabel('tau'); title(['L=' num2str(L)])
xlim([0 taumax])

clear P
L=1e-5; %100nm
taumax=1e-10;
taus=linspace(1e-12,taumax,21);
vs=logspace(2,4,3);
ii=1;
for v=vs
  jj=1;
  for tau=taus
    P(jj,ii)=getfield(F(N,D,v,L,tau),{1,1});
    jj=jj+1;
  end
  ii=ii+1;
end
figure(15)
plot(taus,P,'*')
hl=legend(num2str(vs'));
set(get(hl,'title'),'string','v=')
  xlabel('tau'); title(['L=' num2str(L)])
xlim([0 taumax])

clear P
L=1e-5; %100nm
vmax=1e3;
taus=logspace(-12,-9,4);
vs=linspace(1e2,vmax,21);
ii=1;
for tau=taus
  jj=1;
  for v=vs
    P(jj,ii)=getfield(F(N,D,v,L,tau),{1,1});
    jj=jj+1;
  end
  ii=ii+1;
end
figure(16)
plot(vs,P,'*')
hl=legend(num2str(taus'));
set(get(hl,'title'),'string','tau=')
  xlabel('v'); title(['L=' num2str(L)])
xlim([0 vmax])

end



function P=F(N,D,v,L,tau)

%finite-differences matrix operators
dx=L/N;
z=sparse(N,N);
d2=1/dx^2*spdiags(ones(N,1)*[1 -2 1],[-1 0 1],z);
d1=1/(2*dx)*spdiags(ones(N,1)*[-1 0 1],[-1 0 1],z);

sz=spdiags([1 -1]',0,sparse(2,2));
sx=flipud(speye(2,2));

%insulating BCs 
d2(1,1)=d2(1,1)+1/dx^2;
d2(N,N)=d2(N,N)+1/dx^2;
d1(1,1)=d1(1,1)+1/(2*dx);
d1(N,N)=d1(N,N)-1/(2*dx);

M0=kron(speye(2),D*d2)+kron(sz,v*d1);

M=M0-kron(speye(2),1/tau*speye(N,N))+kron(sx,1/tau*speye(N,N));

%%%%%% total particle number conserved
M=[ones(1,2*N); M];
b=zeros(2*N+1,1);
b(1)=1;

n=M\b;

nup=n(1:N);
ndn=n((N+1):(2*N));

P=(nup-ndn)./(nup+ndn);

end



function  F=Pa(D,v,tau,x,L)
a=sqrt(v^2/D^2+2./(D*tau));
C=cosh(L/2*a).*((a*D/v).^2-1) ;
F= D/v*a.*sinh(a*x)./(cosh(a*x)+C); 
end
